Legal and Political Stance Detection of SCOTUS Language

We analyze publicly available US Supreme Court documents using automated stance detection. In the first phase of our work, we investigate the extent to which the Court's public-facing language is political. We propose and calculate two distinct ideology metrics of SCOTUS justices using oral argument transcripts. We then compare these language-based metrics to existing social scientific measures of the ideology of the Supreme Court and the public. Through this cross-disciplinary analysis, we find that justices who are more responsive to public opinion tend to express their ideology during oral arguments. This observation provides a new kind of evidence in favor of the attitudinal change hypothesis of Supreme Court justice behavior. As a natural extension of this political stance detection, we propose the more specialized task of legal stance detection with our new dataset SC-stance, which matches written opinions to legal questions. We find competitive performance on this dataset using language adapters trained on legal documents.

==> appendix_images/copyright_signatures.py <==
import argparse
import textwrap
import pandas as pd


def write_copyright_signatures(submissions_path):

    def clean_str(value):
        return '' if pd.isna(value) else value.strip()

    # write all copyright signatures to a single file, noting any problems
    with open("copyright-signatures.txt", "w") as output_file:
        df = pd.read_csv(submissions_path, keep_default_na=False)
        for index, row in df.iterrows():
            submission_id = row["Submission ID"]

            # NOTE: These were the names in the custom final submission form
            # for NAACL 2021. Names and structure may be different depending
            # on your final submission form.
            signature = clean_str(row["copyrightSig"])
            org_name = clean_str(row["orgName"])
            org_address = clean_str(row["orgAddress"])

            # collect all authors and their affiliations
            authors_parts = []
            for i in range(1, 25):
                name_parts = [
                    clean_str(row[f'{i}: {x} Name'])
                    for x in ['First', 'Middle', 'Last']]
                name = ' '.join(x for x in name_parts if x)
                if name:
                    affiliation = clean_str(row[f"{i}: Affiliation"])
                    authors_parts.append(f'{name} ({affiliation})')
            authors = '\n'.join(authors_parts)

            # write out the copyright signature in the standard ACL format
            indent = " " * 4
            output_file.write(f"""
Submission # {submission_id}
Title: {row["Title"]}
Authors:
{textwrap.indent(authors, indent)}
Signature: {signature}
Your job title (if not one of the authors): {clean_str(row["jobTitle"])}
Name and address of your organization:
{textwrap.indent(org_name, indent)}
{textwrap.indent(org_address, indent)}

=================================================================
""")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--submissions', dest='submissions_path',
                        default='Submission_Information.csv')
    args = parser.parse_args()
    write_copyright_signatures(**vars(args))


==> appendix_images/formatchecker.py <==
'''
python3 formatchecker.py [-h] [--paper_type {long,short,other}] file_or_dir [file_or_dir ...]
'''

import argparse
import json
from enum import Enum
from collections import defaultdict
from os import walk
from os.path import isfile, join
import pdfplumber
from tqdm import tqdm
from termcolor import colored
import os
import numpy as np
import traceback
from name_check import PDFNameCheck
from argparse import Namespace



class Error(Enum):
    SIZE = "Size"
    PARSING = "Parsing"
    MARGIN = "Margin"
    SPELLING = "Spelling"
    FONT = "Font"
    PAGELIMIT = "Page Limit"


class Warn(Enum):
    BIB = "Bibliography"


class Page(Enum):
    # 595 pixels (72ppi) = 21cm
    WIDTH = 595
    # 842 pixels (72ppi) = 29.7cm
    HEIGHT = 842


class Margin(Enum):
    TOP = "top"
    BOTTOM = "bottom"
    RIGHT = "right"
    LEFT = "left"


class Formatter(object):

    def __init__(self):
        # TODO: these should be constants
        self.right_offset = 4.5
        self.left_offset = 2
        self.top_offset = 1

        # this is used to check if an area out of the margin is a "false positive",
        # i.e., an area containing invisible symbols. When a candidate area out of
        # the margin is proposed, this is cropped and if all pixels are equal to
        # the background, this is skipped
        self.background_color = 255
        self.pdf_namecheck = PDFNameCheck()


    def format_check(self, submission, paper_type, output_dir = ".", print_only_errors = False, check_references = False):
        """
        Return True if the paper is correct, False otherwise.
        """
        print(f"Checking {submission}")

        # TOOD: make this less of a hack
        self.number = submission.split("/")[-1].split("_")[0].replace(".pdf", "")
        self.pdf = pdfplumber.open(submission)
        self.logs = defaultdict(list)  # reset log before calling the format-checking functions
        self.page_errors = set()
        self.pdfpath = submission

        # TODO: A few papers take hours to check. Consider using a timeout
        self.check_page_size()
        self.check_page_margin(output_dir)
        self.check_page_num(paper_type)
        self.check_font()

        if check_references:
            self.check_references()

        # TODO: put json dump back on
        output_file = "errors-{0}.json".format(self.number)
        # string conversion for json dump
        logs_json = {}
        for k, v in self.logs.items():
            logs_json[str(k)] = v

        if self.logs:
            print(f"Errors. Check {output_file} for details.")

        errors, warnings = 0, 0
        if self.logs.items():
            for e, ms in self.logs.items():
                for m in ms:
                    if isinstance(e, Error) and e != Error.PARSING:
                        print(colored("Error ({0}):".format(e.value), "red")+" "+m)
                        errors += 1
                    elif e == Error.PARSING:
                        print(colored("Parsing Error:".format(e.value), "yellow")+" "+m)
                    else:
                        print(colored("Warning ({0}):".format(e.value), "yellow")+" "+m)
                        warnings += 1


            # English nominal morphology
            error_text = "errors"
            if errors == 1:
                error_text = "error"
            warning_text = "warnings"
            if warnings == 1:
                warning_text = "warning"


            if print_only_errors == False:
                json.dump(logs_json, open(os.path.join(output_dir,output_file), 'w'))  # always write a log file even if it is empty

            # display to user
            print()
            print("We detected {0} {1} and {2} {3} in your paper.".format(*(errors, error_text, warnings, warning_text)))
            print("In general, it is required that you fix errors for your paper to be published. Fixing warnings is optional, but recommended.")
            print("Important: Some of the margin errors may be spurious. The library detects the location of images, but not whether they have a white background that blends in.")
            print("Important: Some of the warnings generated for citations may be spurious and inaccurate, due to parsing and indexing errors.")
            print("We encourage you to double check the citations and update them depending on the latest source. If you believe that your citation is updated and correct, then please ignore those warnings.")

            if errors >= 1:
                return logs_json
            else:
                return {}


        else:
            if print_only_errors == False:
                json.dump(logs_json, open(os.path.join(output_dir,output_file), 'w'))

            print(colored("All Clear!", "green"))
            return logs_json



    def check_page_size(self):
        """ Checks the paper size (A4) of each pages in the submission. """

        pages = []
        for i, page in enumerate(self.pdf.pages):

            if (round(page.width), round(page.height)) != (Page.WIDTH.value, Page.HEIGHT.value):
                pages.append(i+1)
        for page in pages:
            error = "Page #{} is not A4.".format(page)
            self.logs[Error.SIZE] += [error]
        self.page_errors.update(pages)


    def check_page_margin(self, output_dir):
        """ Checks if any text or figure is in the margin of pages. """

        pages_image = defaultdict(list)
        pages_text = defaultdict(list)
        perror = []
        for i, p in enumerate(self.pdf.pages):
            if i+1 in self.page_errors:
                continue
            try:
                # Parse images
                # 57 pixels (72ppi) = 2cm; 71 pixels (72ppi) = 2.5cm.
                for image in p.images:
                    violation = None
                    if int(image["bottom"]) > 0 and float(image["top"]) < (57-self.top_offset):
                        violation = Margin.TOP
                    elif int(image["x1"]) > 0 and float(image["x0"]) < (71-self.left_offset):
                        violation = Margin.LEFT
                    elif int(image["x0"]) < Page.WIDTH.value and Page.WIDTH.value-float(image["x1"]) < (71-self.right_offset):
                        violation = Margin.RIGHT

                    if violation:
                        # if the image is completely white, it can be skipped

                        # get the actual visible area
                        x0 = max(0, int(image["x0"]))
                        # check the intersection with the right margin to handle larger images
                        # but with an "overflow" that is of the same color of the backgrond
                        if violation == Margin.RIGHT:
                            x0 = max(x0, Page.WIDTH.value - 71 + self.right_offset)

                        x1 = min(int(image["x1"]), Page.WIDTH.value)
                        if violation == Margin.LEFT:
                            x1 = min(x1, 71 - self.right_offset)

                        y0 = max(0, int(image["top"]))

                        y1 = min(int(image["bottom"]), Page.HEIGHT.value)
                        if violation == Margin.TOP:
                            y1 = min(y1, 57-self.top_offset)

                        bbox = (x0, y0, x1, y1)

                        # avoid problems in cropping images too small
                        if x1 - x0 <= 1 or y1 - y0 <= 1:
                            continue

                        # cropping the image to check if it is white
                        # i.e., all pixels set to 255
                        cropped_page = p.crop(bbox)
                        try:
                          image_obj = cropped_page.to_image(resolution=100)
                          if np.mean(image_obj.original) != self.background_color:
                            pages_image[i] += [(image, violation)]
                        # if there are some errors during cropping, it is better to check
                        except:
                          pages_image[i] += [(image, violation)]

                # Parse texts
                for j, word in enumerate(p.extract_words(extra_attrs=["non_stroking_color", "stroking_color"])):
                    violation = None

                    #if word["non_stroking_color"] == (0, 0, 0) or word["non_stroking_color"] == 0 or word["stroking_color"] == 0:
                    if word["non_stroking_color"] == (0, 0, 0) or word["non_stroking_color"] == [0]:
                        continue

                    if word["non_stroking_color"] is None and word["stroking_color"] is None:
                        continue

                    if int(word["bottom"]) > 0 and float(word["top"]) < (57-self.top_offset):
                        violation = Margin.TOP
                    elif int(word["x1"]) > 0 and float(word["x0"]) < (71-self.left_offset):
                        violation = Margin.LEFT
                    elif int(word["x0"]) < Page.WIDTH.value and Page.WIDTH.value-float(word["x1"]) < (71-self.right_offset):
                        violation = Margin.RIGHT

                    if violation and int(word["x0"]) < Page.WIDTH.value and int(word["x1"]) >= 0 and int(word["bottom"]) >= 0:
                        # if the area image is completely white, it can be skipped
                        # get the actual visible area
                        x0 = max(0, int(word["x0"]))
                        # check the intersection with the right margin to handle larger images
                        # but with an "overflow" that is of the same color of the backgrond
                        if violation == Margin.RIGHT:
                            x0 = max(x0, Page.WIDTH.value - 71 + self.right_offset)

                        x1 = min(int(word["x1"]), Page.WIDTH.value)
                        if violation == Margin.LEFT:
                            x1 = min(x1, 71 - self.right_offset)

                        y0 = max(0, int(word["top"]))

                        y1 = min(int(word["bottom"]), Page.HEIGHT.value)
                        if violation == Margin.TOP:
                            y1 = min(y1, 57-self.top_offset)

                        bbox = (x0, y0, x1, y1)

                        # avoid problems in cropping images too small
                        if x1 - x0 <= 1 or y1 - y0 <= 1:
                            continue

                        # cropping the image to check if it is white
                        # i.e., all pixels set to 255
                        try:
                            cropped_page = p.crop(bbox)
                            image_obj = cropped_page.to_image(resolution=100)
                            if np.mean(image_obj.original) != self.background_color:
                                print("Found text violation:\t" + str(violation) + "\t" + str(word))
                                pages_text[i] += [(word, violation)]
                        except:
                          # if there are some errors during cropping, it is better to check
                          pages_image[i] += [(word, violation)]

            except:
                traceback.print_exc()
                perror.append(i+1)

        if perror:
            self.page_errors.update(perror)
            self.logs[Error.PARSING] = ["Error occurs when parsing page {}.".format(perror)]

        if pages_text or pages_image:
            pages = sorted(set(pages_text.keys()).union(set((pages_image.keys()))))
            for page in pages:
                im = self.pdf.pages[page].to_image(resolution=150)
                for (word, violation) in pages_text[page]:

                    bbox = None
                    if violation == Margin.RIGHT:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the right margin.".format(page+1)]
                        bbox = (Page.WIDTH.value-80, int(word["top"]-20), Page.WIDTH.value-20, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.LEFT:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the left margin.".format(page+1)]
                        bbox = (20, int(word["top"]-20), 80, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    elif violation == Margin.TOP:
                        self.logs[Error.MARGIN] += ["Text on page {} bleeds into the top margin.".format(page+1)]
                        bbox = (20, int(word["top"]-20), 80, int(word["bottom"]+20))
                        im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)
                    else:
                        # TODO: add bottom margin violations
                        pass


                for (image, violation) in pages_image[page]:

                    self.logs[Error.MARGIN] += ["An image on page {} bleeds into the margin.".format(page+1)]
                    bbox = (image["x0"], image["top"], image["x1"], image["bottom"])
                    im.draw_rect(bbox, fill=None, stroke="red", stroke_width=5)

                png_file_name = "errors-{0}-page-{1}.png".format(*(self.number, page+1))
                im.save(os.path.join(output_dir, png_file_name), format="PNG")
                #+ "Specific text: "+str([v for k, v in pages_text.values()])]


    def check_page_num(self, paper_type):
        """Check if the paper exceeds the page limit."""

        # TODO: Enable uploading a paper_type file to include all papers' types.

        # thresholds for different types of papers
        standards = {"short": 5, "long": 9, "other": float("inf")}
        page_threshold = standards[paper_type.lower()]
        candidates = {"References", "Acknowledgments", "Acknowledgement", "Acknowledgment", "EthicsStatement", "EthicalConsiderations", "Ethicalconsiderations", "BroaderImpact", "EthicalConcerns", "EthicalStatement", "EthicalDeclaration", "Limitations"}
        #acks = {"Acknowledgment", "Acknowledgement"}

        # Find (references, acknowledgements, ethics).
        marker = None
        if len(self.pdf.pages) <= page_threshold:
            return

        for i, page in enumerate(self.pdf.pages):
            if i+1 in self.page_errors:
                continue
            text = page.extract_text().split('\n')
            for j, line in enumerate(text):
                if marker is None and any(x in line for x in candidates):
                    marker = (i+1, j+1)
                #if "Acknowl" in line and all(x not in line for x in acks):
                #    self.logs[Error.SPELLING] = ["'Acknowledgments' was misspelled."]

        # if the first marker appears after the first line of page 10,
        # there is high probability the paper exceeds the page limit.

        if marker > (page_threshold + 1, 1):
            page, line = marker
            self.logs[Error.PAGELIMIT] = [f"Paper exceeds the page limit "
                                      f"because first (References, "
                                      f"Acknowledgments, Ethics Statement) was found on "
                                      f"page {page}, line {line}."]


    def check_font(self):
        """ Checks the fonts. """

        correct_fontnames = set(["NimbusRomNo9L-Regu",
                                 "TeXGyreTermesX-Regular",
                                 "TimesNewRomanPSMT",
                                 "ICWANT+STIXGeneral-Regular",
                                 ])

        fonts = defaultdict(int)
        for i, page in enumerate(self.pdf.pages):
            try:
                for char in page.chars:
                    fonts[char['fontname']] += 1
            except:
                self.logs[Error.FONT] += [f"Can't parse page #{i+1}"]

        max_font_count, max_font_name = max((count, name) for name, count in fonts.items())  # find most used font
        sum_char_count = sum(fonts.values())

        # TODO: make this a command line argument
        if max_font_count / sum_char_count < 0.35:  # the most used font should be used more than 35% of the time
            self.logs[Error.FONT] += ["Can't find the main font"]

        if not any([max_font_name.endswith(correct_fontname) for correct_fontname in correct_fontnames]):  # the most used font should be `correct_fontname`
            self.logs[Error.FONT] += [f"Wrong font. The main font used is {max_font_name} when it should a font in {correct_fontnames}."]

    def make_name_check_config(self):
        """Configure the name checking parameters"""

        config_dict = {
            'file': self.pdfpath,
            'show_names': False, # Show how the name is changed
            'whole_name': False, # Consider the whole name changes
            'first_name': True, # Consider only first name changes
            'last_name': True, # Consider only last name changes
            'ref_string': 'References', # How the bibilography starts
            'mode': 'ensemble', # The mode for scholarcy, ensemble worked the best for ACL papers
            'initials': True # Allow abbreviating first names to initials only.
        }

        return Namespace(**config_dict)


    def check_references(self):
        """ Check that citations have URLs, and that they have venues (not just arXiv ids). """

        found_references = False
        arxiv_word_count = 0
        doi_url_count = 0
        arxiv_url_count = 0
        all_url_count = 0

        for i, page in enumerate(self.pdf.pages):
            try:
                page_text = page.extract_text()
            except:
                page_text = ""
                self.logs[Warn.BIB] += [f"Can't parse page #{i+1}"]

            lines = page_text.split('\n')
            for j, line in enumerate(lines):
                if "References" in line:
                    found_references = True
                    break
            if found_references:
                arxiv_word_count += page_text.lower().count('arxiv')
                urls = [h['uri'] for h in page.hyperlinks]
                urls = set(urls)  # When link text spans more than one line, it returns the same url multiple times
                for url in urls:
                    if 'doi.org' in url:
                        doi_url_count += 1
                    elif 'arxiv.org' in url:
                        arxiv_url_count += 1
                    all_url_count += 1

        # The following checks fail in ~60% of the papers. TODO: relax them a bit

        if args.disable_name_check:
            config = self.make_name_check_config()
            output_strings = self.pdf_namecheck.execute(config)
            self.logs[Warn.BIB] += output_strings

        if doi_url_count < 3:
            self.logs[Warn.BIB] += [f"Bibliography should use ACL Anthology DOIs whenever possible. Only {doi_url_count} references do."]

        if arxiv_url_count > 0.2 * all_url_count:  # only 20% of the links are allowed to be arXiv links
            self.logs[Warn.BIB] += [f"It appears you are using arXiv links more than you should ({arxiv_url_count}/{all_url_count}). Consider using ACL Anthology DOIs instead."]

        if all_url_count < 5:
            self.logs[Warn.BIB] += [f"It appears most of the references are not using paper links. Only {all_url_count} links found."]

        if arxiv_word_count > 10:
            self.logs[Warn.BIB] += [f"It appears you are using arXiv references more than you should ({arxiv_word_count} found). Consider using ACL Anthology references instead."]

        if not found_references:
            self.logs[Warn.BIB] += ["Couldn't find any references."]


args = None
def worker(pdf_path, paper_type):
    """ process one pdf """
    return Formatter().format_check(submission=pdf_path, paper_type=paper_type)


def main():
    global args
    parser = argparse.ArgumentParser()
    parser.add_argument('submission_paths', metavar='file_or_dir', nargs='+',
                        default=[])
    parser.add_argument('--paper_type', choices={"short", "long", "other"},
                        default='long')
    parser.add_argument('--num_workers', type=int, default=1)
    parser.add_argument('--disable_name_check', action='store_false')

    args = parser.parse_args()
    

    # retrieve file paths
    paths = {join(root, file_name)
             for path in args.submission_paths
             for root, _, file_names in walk(path)
             for file_name in file_names}
    paths.update(args.submission_paths)

    # retrieve files
    fileset = sorted([p for p in paths if isfile(p) and p.endswith(".pdf")])

    if not fileset:
        print(f"No PDF files found in {paths}")

    if args.num_workers > 1:
        from multiprocessing.pool import Pool
        with Pool(args.num_workers) as p:
            list(tqdm(p.imap(worker, fileset), total=len(fileset)))
    else:
        # TODO: make the tqdm togglable
        #for submission in tqdm(fileset):
        for submission in fileset:
            worker(submission, args.paper_type)

if __name__ == "__main__":
    main()


==> appendix_images/googletools.py <==
import os.path

import google_auth_oauthlib.flow
import google.auth.transport.requests
import google.oauth2.credentials
import googleapiclient.discovery


def sheets_service():
    """Loads credentials and opens a Google Sheets API client.

     A credentials.json file should be in the current directory.
     https://developers.google.com/workspace/guides/create-credentials
     A token.json file will be written to the current directory to avoid
     repeatedly asking the user to login.

    :return: the Google Sheets API client
    """
    scopes = ['https://www.googleapis.com/auth/spreadsheets']
    creds = None
    if os.path.exists('token.json'):
        creds = google.oauth2.credentials.Credentials.from_authorized_user_file(
            'token.json', scopes)
    if not creds or not creds.valid:
        if creds and creds.expired and creds.refresh_token:
            creds.refresh(google.auth.transport.requests.Request())
        else:
            iaf = google_auth_oauthlib.flow.InstalledAppFlow
            flow = iaf.from_client_secrets_file('credentials.json', scopes)
            creds = flow.run_local_server(port=0)
        with open('token.json', 'w') as token:
            token.write(creds.to_json())
    return googleapiclient.discovery.build('sheets', 'v4', credentials=creds)


==> appendix_images/metadatachecker.py <==
import argparse
import collections
import itertools
import os
import os.path
import regex as re
import unicodedata
import textwrap

import pandas as pd
import pdfplumber
import unidecode

import googletools


def _clean_str(value):
    if pd.isna(value):
        return ''
    # uncurl all quotes
    value = re.sub(r'[\u2018\u2019]', "'", value)
    value = re.sub(r'[\u201C\u201D]', '"', value)
    # use simple dashes
    value = re.sub(r'[\u2013\u2014]', "-", value)
    # not exactly sure why, but this has to be done iteratively
    old_value = None
    value = value.strip()
    while old_value != value:
        old_value = value
        # strip space before accent; PDF seems to introduce these
        value = re.sub(r'\p{Zs}+(\p{Mn})', r'\1', value)
        # combine accents with characters
        value = unicodedata.normalize('NFKC', value)
    return value


def yield_author_problems(names, text):
    # check for author names in the expected order, allowing for
    # punctuation, affiliations, etc. between names
    # NOTE: only removed or re-ordered (not added) authors will be caught
    match = re.search('.*?'.join(names), text, re.DOTALL)
    if not match:

        # check if there is a match when ignoring case, punctuation, accents
        # since this is the most common type of error
        allowed_chars = r'[\p{Zs}\p{p}\p{Mn}]'
        match_ignoring_case_punct_accent = re.search(
            '.*?'.join(
                fr'{allowed_chars}*'.join(unidecode.unidecode(c) for c in p)
                for part in names for p in re.split(allowed_chars, part)),
            unidecode.unidecode(text),
            re.DOTALL | re.IGNORECASE)
        if match_ignoring_case_punct_accent:
            problem = 'AUTHOR-MISMATCH-CASE-PUNCT-ACCENT'
            # these offsets may be slightly incorrect because unidecode may
            # change the number of characters, but it should be close enough
            start, end = match_ignoring_case_punct_accent.span()
            in_text = text[start: end]
        else:
            problem = 'AUTHOR-MISMATCH'
            in_text = text
        yield problem, f"meta=\"{' '.join(names)}\"\npdf =\"{in_text}\""


def yield_title_problems(title, text):
    # ignore spaces and some LaTeX-isms
    title_chars = re.sub(r'[\s{}$^]', '', title.replace('--', '-'))
    title_regex = r'\s*'.join(re.escape(c) for c in title_chars)

    # ignore differences in case; LaTeX \sc comes out as caps in PDF
    match = re.search(title_regex, text, re.IGNORECASE)
    if not match:
        yield 'TITLE', f"meta=\"{title}\"\npdf =\"{text}\""


def yield_copyright_problems(signature, org_name, org_address):
    if not signature:
        yield "COPYRIGHT", "The signature is missing."
    elif signature == "NA":
        yield "COPYRIGHT", f'The signature "{signature}" must be accompanied ' \
                           f'by a "License to Publish" or equivalent.'
    elif len(signature) < 3 or len(signature.split()) < 2:
        yield "COPYRIGHT", f'The signature "{signature}" does not appear to ' \
                           f'be a full name.'
    if not org_name:
        yield "COPYRIGHT", "The organization name is missing."
    elif len(org_name) < 5 and org_name not in {'IBM'}:
        yield "COPYRIGHT", f'The organization name "{org_name}" does not ' \
                           f'appear to be a full name. '
    if not org_address:
        yield "COPYRIGHT", "The organization address is missing."
    elif len(org_address) < 3 or len(org_address.split()) < 2:
        org_address_simple = org_address.replace("\n", " ")
        yield "COPYRIGHT", f'The organization address "{org_address_simple}" ' \
                           f'does not appear to be a complete physical address.'


def check_metadata(
        submissions_path,
        pdfs_dir,
        spreadsheet_id,
        sheet_id,
        id_column,
        problem_column,
        post=False):

    # map submission IDs to PDF paths
    id_to_pdf = {}
    for root, _, filenames in os.walk(pdfs_dir):
        for filename in filenames:
            if filename.endswith("_Paper.pdf"):
                submission_id, _ = filename.split("_", 1)
                id_to_pdf[int(submission_id)] = os.path.join(root, filename)

    id_to_sheet_row = {}
    problems = collections.defaultdict(lambda: collections.defaultdict(list))

    df = pd.read_csv(submissions_path, keep_default_na=False)
    for index, row in df.iterrows():
        submission_id = row["Submission ID"]
        title = _clean_str(row["Title"])

        # NOTE: These were the names in the custom final submission form
        # for NAACL 2021. Names and structure may be different depending
        # on your final submission form.
        signature = _clean_str(row["copyrightSig"])
        org_name = _clean_str(row["orgName"])
        org_address = _clean_str(row["orgAddress"])

        # row in the spreadsheet is 1-based and first row is the header
        id_to_sheet_row[submission_id] = index + 2

        # open the PDF
        pdf_path = id_to_pdf[submission_id]
        pdf = pdfplumber.open(pdf_path)

        # assumes metadata can be found in the first 500 characters
        text = _clean_str(pdf.pages[0].extract_text()[:500])

        # collect all authors and their affiliations
        names = []
        for i in range(1, 25):
            for x in ['First', 'Middle', 'Last']:
                name_part = _clean_str(row[f'{i}: {x} Name'])
                if name_part:
                    names.extend(name_part.split())

        # collect all problems
        for problem_type, problem_text in itertools.chain(
                yield_author_problems(names, text),
                yield_title_problems(title, text),
                yield_copyright_problems(signature, org_name, org_address)):
            problems[submission_id][problem_type].append(problem_text)

    # print all problems, grouped by type of problem
    for submission_id in sorted(problems):
        for problem_type in sorted(problems[submission_id]):
            problem_text = '\n'.join(problems[submission_id][problem_type])
            problem_text = textwrap.indent(problem_text, '  ')
            print(f'{submission_id}:{problem_type}:\n{problem_text}\n')

    # report overall problem statistics
    print(f"{len(problems)} submissions failed:")
    problem_counts = collections.Counter(
        problem_type
        for type_texts in problems.values()
        for problem_type in type_texts.keys()
    )
    for problem_type in sorted(problem_counts.keys()):
        print(f"  {problem_counts[problem_type]} {problem_type}")

    # if requested, post problems to the Google Sheet
    if post:
        values = googletools.sheets_service().spreadsheets().values()

        # get the number of rows
        id_range = f'{sheet_id}!{id_column}2:{id_column}'
        request = values.get(spreadsheetId=spreadsheet_id, range=id_range)
        submission_ids = {int(value) for [value] in request.execute()['values']}
        if submission_ids != id_to_sheet_row.keys():
            raise ValueError(f'in Google sheet only: '
                             f'{submission_ids - id_to_sheet_row.keys()}; '
                             f'in START sheet only: '
                             f'{id_to_sheet_row.keys() - submission_ids}')
        n_rows = len(submission_ids) + 1

        sheet_row_to_problems = collections.defaultdict(list)
        for submission_id, type_texts in problems.items():
            for problem_type, texts in type_texts.items():
                problems = '\n'.join(texts)
                sheet_row_to_problems[id_to_sheet_row[submission_id]].append(
                    f'{problem_type}:\n{problems}')

        # fill in the problem column
        request = values.update(
            spreadsheetId=spreadsheet_id,
            range=f'{sheet_id}!{problem_column}2:{problem_column}',
            valueInputOption='RAW',
            body={'values': [['\n'.join(sheet_row_to_problems.get(i, []))]
                             for i in range(2, n_rows)]})
        request.execute()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--submissions', dest='submissions_path',
                        default='Submission_Information.csv')
    parser.add_argument('--pdfs', dest='pdfs_dir', default='final')
    parser.add_argument('--post', action='store_true')
    parser.add_argument('--spreadsheet-id',
                        default='1lQyGZNBEBwukf8-mgPzIH57xUX9y4o2OUCzpEvNpW9A')
    parser.add_argument('--sheet-id', default='Sheet1')
    parser.add_argument('--id-column', default='A')
    parser.add_argument('--problem-column', default='E')
    args = parser.parse_args()
    check_metadata(**vars(args))


==> appendix_images/name_check.py <==
import os
import rebiber
from pylatexenc.latex2text import LatexNodes2Text
from pybtex.database import parse_file
import contextlib
from unidecode import unidecode
import re


class PDFNameCheck:

    def __init__(self):
        # Generate and update the bib list from various conferences
        filepath = os.path.abspath(rebiber.__file__).replace("__init__.py", "")
        bib_list_path = os.path.join(filepath, "bib_list.txt")
        with open(os.devnull, "w") as f, contextlib.redirect_stdout(f):
            self.bib_db = rebiber.construct_bib_db(
                bib_list_path, start_dir=filepath)

    def execute_curl(self, config):
        # The curl string to convert the PDF to bib.
        # I have used scholarcy API here.
        # See the link here: https://ref.scholarcy.com/api/
        # I used the POST curl for download

        self.filename = config.file.split('.')[0]
        temp_name = self.filename.split('/')[-1]
        os.makedirs('temp', exist_ok=True)

        curl_string = 'curl --silent -X \'POST\'' \
            ' \'https://ref.scholarcy.com/api/references/download\'' \
            ' -H \'accept: application/json\'' \
            ' -H \'Authorization: Bearer \'' \
            ' -H \'Content-Type: multipart/form-data\'' \
            f' -F \'file=@{config.file};type=application/pdf\'' \
            ' -F \'document_type=full_paper\'' \
            f' -F \'references={config.ref_string}\'' \
            f' -F \'reference_style={config.mode}\'' \
            ' -F \'reference_format=bibtex\'' \
            ' -F \'parser=v2\'' \
            f' -F \'engine=v1\' > temp/before-rebiber-{temp_name}.bib'

        # Execute that curl string
        with open(os.devnull, "w") as f, contextlib.redirect_stdout(f):
            os.system(curl_string)

    def apply_rebiber(self):
        # The curl string generates a bib file called 'before rebiber'
        # Pass it to rebiber
        temp_name = self.filename.split('/')[-1]
        all_bib_entries = rebiber.load_bib_file(f'temp/before-rebiber-{temp_name}.bib')

        # Update the bib file using rebiber and call it 'after rebiber'
        with open(os.devnull, "w") as f, contextlib.redirect_stdout(f):
            rebiber.normalize_bib(
                self.bib_db, all_bib_entries, f'temp/after-rebiber-{temp_name}.bib')

    def extract_names(self):
        # Parse both bib files
        temp_name = self.filename.split('/')[-1]
        old_bib_data = parse_file(f'temp/before-rebiber-{temp_name}.bib')
        new_bib_data = parse_file(f'temp/after-rebiber-{temp_name}.bib')

        name_list = {}

        paper_keys = list(new_bib_data.entries.keys())

        # Here old means before updating
        # Here new means after updating
        # We will collect the author names before and after the bib updates
        for paper in paper_keys:
            old_paper_authors = []
            new_paper_authors = []
            if 'author' in old_bib_data.entries[paper].persons:
                old_key = old_bib_data.entries[paper].persons['author']
                new_key = new_bib_data.entries[paper].persons['author']
                old_length = len(old_bib_data.entries[paper].persons['author'])
                new_length = len(new_bib_data.entries[paper].persons['author'])
                additional = False
                for i in range(new_length):
                    if i < old_length:
                        # Bugfix: Sometimes names with dots are being parsed as full names
                        if ' '.join(old_key[i].bibtex_first_names).replace('.', '') == \
                                ' '.join(new_key[i].bibtex_first_names + new_key[i].last_names):
                            old_key[i] = new_key[i]

                        old_name = old_key[i].bibtex_first_names + \
                            old_key[i].last_names
                        new_name = new_key[i].bibtex_first_names + \
                            new_key[i].last_names

                        # Bugfix: Sometimes there are two names in a name
                        if old_key[i].last_names == new_key[i].bibtex_first_names + new_key[i].last_names:
                            additional = i
                        new_name = [LatexNodes2Text().latex_to_text(name)
                                    for name in new_name]
                        old_paper_authors.append(old_name)
                        new_paper_authors.append(new_name)
                    else:
                        # Sometimes authors tend to cite only n authors
                        new_name = new_key[i].first_names + \
                            new_key[i].last_names
                        new_paper_authors.append(new_name)

                # Bugfix: Sometimes there are two names in a name
                if additional:
                    old_paper_authors[additional] = new_paper_authors[additional]
                    if additional+1 < len(new_paper_authors):
                        old_paper_authors.insert(
                            additional+1, new_paper_authors[additional+1])
                name_list[paper] = {}
                name_list[paper]['old'] = old_paper_authors
                name_list[paper]['new'] = new_paper_authors
                name_list[paper]['title'] = LatexNodes2Text().latex_to_text(
                    new_bib_data.entries[paper].fields['title'])

                if 'url' in new_bib_data.entries[paper].fields:
                    name_list[paper]['url'] = new_bib_data.entries[paper].fields['url']

        return name_list

    def if_equal(self, string_a, string_b):
        '''
        Do a basic cleanup to tell whether the names are same or not
        '''
        # remove spaces and lowercase
        string_a = ('').join(string_a).lower()
        string_b = ('').join(string_b).lower()
        # remove punctuations
        string_a = re.sub(r'\W+', '', string_a)
        string_b = re.sub(r'\W+', '', string_b)
        # remove accents
        string_a = unidecode(string_a)
        string_b = unidecode(string_b)
        return string_a == string_b

    def compare_changes(self, name_list, config):

        warnings = []
        error_count = 1

        for paper in name_list:
            output_strings = []
            old = name_list[paper]['old']
            new = name_list[paper]['new']
            title = name_list[paper]['title']
            if 'url' in name_list[paper]:
                url = name_list[paper]['url']
            else:
                url = ''
            old_length = len(old)
            new_length = len(new)
            # Citation error: Cites do not contain every author
            if old_length != new_length:
                error_count += 1
                output_strings.append(
                    f'Number of authors in the title `{title}` is incorrect.')
                output_strings.append(
                    f'The number of authors should be {new_length}, not {old_length}.')
                if url:
                    output_strings.append(
                        f'Please correct the citation by visiting this url: {url}')
            if old_length == new_length:
                already_warned = False
                for i in range(old_length):
                    # If you wanna check the full name
                    if config.whole_name:
                        # Check if names are sanme
                        if self.if_equal(old[i], new[i]) is False:
                            # If not, check if we have warned them already
                            if already_warned is False:
                                error_count += 1
                                output_strings.append(
                                    f'Your citation for `{title}` might have incorrect author names.')
                                if url:
                                    output_strings.append(
                                        f'Please correct the citation by visiting this url: {url}')
                            already_warned = True
                            # If you wanna show the names
                            if config.show_names:
                                old_name = ' '.join(name_list[paper]['old'][i])
                                new_name = ' '.join(name_list[paper]['new'][i])
                                output_strings.append(
                                    f'The name should be {new_name} not {old_name}.')
                    else:
                        # If you wanna check only the first name
                        if config.first_name:
                            if config.initials and \
                                    (re.search(r'^[A-Z]\.', old[i][0]) or re.search(r'^[A-Z]\.', new[i][0])):
                                old_first_name = re.sub(
                                    r'[^A-Z]', '', old[i][0])
                                new_first_name = re.sub(
                                    r'[^A-Z]', '', new[i][0])
                            else:
                                old_first_name = old[i][0]
                                new_first_name = new[i][0]
                            if self.if_equal(old_first_name, new_first_name) is False:
                                if already_warned is False:
                                    error_count += 1
                                    output_strings.append(
                                        f'Your citation for `{title}` might have incorrect author names.')
                                    if url:
                                        output_strings.append(
                                            f'Please correct the citation by visiting this url: {url}')
                                already_warned = True
                                if config.show_names:
                                    old_name = ' '.join(
                                        name_list[paper]['old'][i])
                                    new_name = ' '.join(
                                        name_list[paper]['new'][i])
                                    first_author_id = i
                                    output_strings.append(
                                        f'The author #{first_author_id} name should be {new_name} not {old_name}.')
                        # If you wanna check only the last name
                        if config.last_name:
                            if self.if_equal(old[i][-1], new[i][-1]) is False:
                                if already_warned is False:
                                    error_count += 1
                                    output_strings.append(
                                        f'Your citation for `{title}` might have incorrect author names.')
                                    if url:
                                        output_strings.append(
                                            f'Please correct the citation by visiting this url: {url}')
                                already_warned = True
                                last_author_id = i
                                if config.show_names and already_warned and (first_author_id != last_author_id):
                                    old_name = ' '.join(
                                        name_list[paper]['old'][i])
                                    new_name = ' '.join(
                                        name_list[paper]['new'][i])
                                    output_strings.append(
                                        f'The author #{last_author_id} name should be {new_name} not {old_name}.')

            if len(output_strings) > 0:
                warning = ' '.join(output_strings)
                warnings.append(' '.join(output_strings))

        return warnings

    def execute(self, config):
        self.execute_curl(config)
        self.apply_rebiber()
        name_list = self.extract_names()
        output_strings = self.compare_changes(name_list, config)
        return output_strings


==> appendix_images/setup.py <==
from setuptools import setup


install_requires = [
	"tqdm",
	"termcolor",
	"pandas",
	"pdfplumber",
	"rebiber",
	"pybtex",
	"pylatexenc",
	"Unidecode",
	"tsv"
]


setup(
	name="aclpubcheck",
	install_requires=install_requires,
	version="0.1",
	scripts=[]
)

